The R-Process Alliance: 2MASS J22132050-5137385, the Star with the Highest-known r-process Enhancement at [Eu/Fe] = +2.45

We present stellar parameters and chemical abundances of 47 elements detected in the bright (V = 11.63) very metal-poor ([Fe/H] = -2.20 +- 0.12) star 2MASS J22132050-5137385. We observed this star using the Magellan Inamori Kyocera Echelle spectrograph as part of ongoing work by the R-Process Alliance. The spectrum of 2MASS J22132050-5137385 exhibits unusually strong lines of elements heavier than the iron group, and our analysis reveals that these elements were produced by rapid neutron-capture (r-process) nucleosynthesis. We derive a europium enhancement, [Eu/Fe] = +2.45 +- 0.08, that is higher than any other r-process-enhanced star known at present. This star is only the eighth r-process-enhanced star where both thorium and uranium are detected, and we calculate the age of the r-process material, 13.6 +- 2.6 Gyr, from the radioactive decay of these isotopes. This star contains relatively large enhancements of elements that may be produced as transuranic fission fragments, and we propose a new method using this characteristic to assess the r-process yields and gas dilution in samples of r-process-enhanced stars. We conclude that 2MASS J22132050-5137385 exhibits a high level of r-process enhancement because it formed in an environment where the r-process material was less diluted than average. Assuming a canonical baryonic minihalo mass of 10^6 M_sun and a 1 percent metal retention rate, this star formed in a cloud of only ~ 600 M_sun.

==> anc/MRtab2.txt <==
Title: The R-Process Alliance: 2MASS J22132050-5137385, the Star with the 
  Highest-known r-process Enhancement at [Eu/Fe] = +2.45
Authors: I. U. Roederer et al.
Table: Line Atomic Data and Derived Abundances
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label            Explanations
--------------------------------------------------------------------------------
   1-  4 A4     ---     ID               Species
   6- 12 F7.2   0.1nm   Wave             Wavelength in Angstroms
  14- 17 F4.2   eV      Elow             Energy of lower level of transition in
                                           eV
  19- 24 F6.3   ---     log(gf)          Log of degeneracy times oscillator 
                                           strength
  26- 27 I2     ---   r_log(gf)          Reference for log of degeneracy times 
                                           oscillator strength
  29- 33 F5.1   0.1pm   EW               ? Equivalent Width in milliAngstroms
  35- 35 A1     ---   l_log(epsilon)(X)  ? Limit on log epsilon abundance of 
                                           element X
  37- 41 F5.2   ---     log(epsilon)(X)  Log epsilon abundance of element X
  43- 47 F6.2   ---     NLTEcorr         ? NLTE correction to log epsilon 
                                           abundance of element X (Note 1)
--------------------------------------------------------------------------------
Notes:
(1) The NLTE-corrected abundance can be obtained by adding the NLTE correction
    to the LTE log epsilon abundance.
References:
1: Smith et al. (1998), using HFS from Kurucz (2011);
2: Magg et al. (2022);
3: Kramida et al. (2021) (NIST ASD);
4: Pehlivan Rhodin et al. (2017);
5: Kramida et al. (2021), using HFS from Piskunov et al. (1995) and Pakhomov 
      et al. (2019) (VALD3);
6: Den Hartog et al. (2021);
7: Lawler & Dakin (1989), using HFS from Kurucz (2011);
8: Lawler et al. (2013);
9: Wood et al. (2013);
10: Lawler et al. (2014), including HFS;
11: Wood et al. (2014a), including HFS;
12: Sobeck et al. (2007);
13: Lawler et al. (2017);
14: Den Hartog et al. (2011), including HFS;
15: O'Brian et al. (1991);
16: Belmonte et al. (2017);
17: Den Hartog et al. (2014);
18: Ruffoni et al. (2014);
19: Melendez & Barbuy (2009);
20: Den Hartog et al. (2019);
21: Lawler et al. (2015), including HFS;
22: Wood et al. (2014b);
23: Kramida et al. (2021), using HFS from Kurucz (2011);
24: Roederer & Lawler (2012);
25: Li et al. (1999);
26: Morton (2000);
27: Biemont et al. (2011);
28: Ljung et al. (2006);
29: Nilsson et al. (2010);
30: Wickliffe et al. (1994);
31: Duquette & Lawler (1985);
32: Biemont et al. (1982);
33: Hansen et al. (2012), including HFS and IS;
34: Kramida et al. (2021), using HFS/IS from McWilliam (1998) when available;
35: Lawler et al. (2001a), using HFS from Ivans et al. (2006) when available;
36: Lawler et al. (2009);
37: Li et al. (2007), using HFS from Sneden et al. (2009);
38: Ivarsson et al. (2001), using HFS from Sneden et al. (2009);
39: Den Hartog et al. (2003), using HFS and IS from Roederer et al. (2008)
      when available;
40: Lawler et al. (2006), using HFS and IS from Roederer et al. (2008) when
      available;
41: Lawler et al. (2001c), using HFS and IS from Ivans et al. (2006);
42: Den Hartog et al. (2006);
43: Lawler et al. (2001b), using HFS from Lawler et al. (2001d);
44: Wickliffe et al. (2000);
45: Lawler et al. (2004), including HFS;
46: Lawler et al. (2008);
47: Wickliffe & Lawler (1997);
48: Sneden et al. (2009), including HFS and IS;
49: Lawler et al. (2009), including HFS;
50: Lawler et al. (2007);
51: Quinet et al. (2006);
52: Xu et al. (2007), using HFS and IS from Cowan et al. (2005);
53: Den Hartog et al. (2005), including HFS and IS;
54: Biemont et al. (2000), including HFS and IS from Roederer et al. (2012);
55: Nilsson et al. (2002b);
56: Nilsson et al. (2002a)
--------------------------------------------------------------------------------
LiI  6707.80 0.00  0.170  1       <  0.70        
OI   7771.94 9.15  0.350  2  20.5    7.32 -0.14 
OI   7774.17 9.15  0.200  2  15.9    7.32 -0.14 
OI   7775.39 9.15 -0.020  2  13.2    7.44 -0.14 
NaI  5889.95 0.00  0.110  3 187.8    4.62 -0.68 
NaI  5895.92 0.00 -0.190  3 168.6    4.65 -0.63 
MgI  4702.99 4.33 -0.440  3  62.1    5.41       
MgI  5172.68 2.71 -0.360  4 188.4    5.59       
MgI  5528.40 4.35 -0.550  4  74.8    5.71       
MgI  5711.09 4.35 -1.840  4   7.9    5.64       
AlI  3961.52 0.01 -0.330  5          3.17  0.70 
SiI  5793.07 4.93 -2.020  3   1.8    5.71       
SiI  5948.54 5.08 -1.230  3   5.0    5.52       
SiI  7742.72 6.21 -0.280  3   5.5    5.70       
SiI  7944.00 5.98 -0.310  3   6.9    5.60       
SiII 6347.10 8.12  0.150  3          5.76       
SiII 6371.36 8.12 -0.080  3          5.64       
KI   7664.90 0.00  0.120  3  54.5    3.36 -0.41 
KI   7698.96 0.00 -0.180  3  36.0    3.36 -0.35 
CaI  4526.94 2.71 -0.550  6   8.7    4.38       
CaI  5261.71 2.52 -0.580  6  13.9    4.42       
CaI  5512.98 2.93 -0.460  6   6.5    4.35       
CaI  5581.97 2.52 -0.560  6  13.5    4.38       
CaI  5588.76 2.52  0.360  6  56.9    4.34       
CaI  5590.12 2.52 -0.570  6  13.2    4.38       
CaI  5601.29 2.53 -0.520  6  13.7    4.36       
CaI  5857.45 2.93  0.240  6  29.2    4.40       
CaI  6102.72 1.88 -0.820  6  31.3    4.43       
CaI  6122.22 1.89 -0.340  6  62.5    4.46       
CaI  6169.06 2.52 -0.800  6   8.1    4.36       
CaI  6169.56 2.53 -0.480  6  14.0    4.31       
CaI  6439.07 2.52  0.390  6  62.1    4.38       
CaI  6449.81 2.52 -0.500  6  16.8    4.41       
CaI  6471.66 2.53 -0.690  6  13.8    4.51       
CaI  6499.65 2.52 -0.820  6   7.5    4.33       
CaI  6717.69 2.71 -0.520  6  12.4    4.46       
ScII 5031.01 1.36 -0.400  7          1.10       
ScII 5526.79 1.77  0.020  7          1.08       
ScII 5657.91 1.51 -0.600  7          1.05       
TiI  4512.73 0.84 -0.400  8   7.1    2.91       
TiI  4518.02 0.83 -0.250  8   8.5    2.83       
TiI  4533.24 0.85  0.540  8  45.8    2.97  0.22 
TiI  4534.78 0.84  0.350  8  31.3    2.91  0.30 
TiI  4548.76 0.83 -0.280  8   9.4    2.90       
TiI  4656.47 0.00 -1.280  8   5.5    2.79       
TiI  4981.73 0.84  0.570  8  45.2    2.89  0.22 
TiI  5016.16 0.85 -0.480  8   3.9    2.70       
TiI  5064.65 0.05 -0.940  8  14.3    2.93       
TiI  5210.38 0.05 -0.820  8  24.2    3.07       
TiII 4708.66 1.24 -2.350  9  19.9    2.99       
TiII 5129.16 1.89 -1.340  9  43.0    3.08       
TiII 5185.90 1.89 -1.410  9  31.0    2.94       
TiII 5418.77 1.58 -2.130  9  18.8    3.05       
VI   4379.23 0.30  0.580 10          1.77       
VI   4389.98 0.28  0.220 10          1.86       
VII  3530.77 1.07 -0.530 11          1.79       
VII  3545.20 1.09 -0.320 11          1.66       
VII  4564.58 2.27 -1.220 11          2.09       
CrI  4646.15 1.03 -0.740 12  24.9    3.24       
CrI  5296.69 0.98 -1.360 12   7.1    3.15       
CrI  5348.31 1.00 -1.210 12   9.3    3.14       
CrI  5409.77 1.03 -0.670 12  27.0    3.17       
CrII 4592.05 4.07 -1.300 13   6.2    3.39       
CrII 4618.81 4.07 -0.890 13  19.7    3.54       
MnI  4754.04 2.28 -0.080 14          2.76       
MnI  4762.37 2.89  0.300 14          2.93       
MnI  6021.82 3.08 -0.050 14          2.95       
MnII 3497.53 1.85 -1.420 14          2.86       
FeI  4531.15 1.48 -2.100 15  46.5    5.08       
FeI  4547.85 3.55 -0.820 16  10.3    5.07       
FeI  4602.00 1.61 -3.130 15   5.4    5.10       
FeI  4602.94 1.49 -2.210 15  47.0    5.21       
FeI  4607.65 3.27 -1.330 17   6.5    5.08       
FeI  4619.29 3.60 -1.060 17   5.9    5.10       
FeI  4637.50 3.28 -1.290 17   7.1    5.09       
FeI  4643.46 3.65 -1.150 15   5.0    5.16       
FeI  4668.13 3.27 -1.080 17  13.7    5.18       
FeI  4733.59 1.49 -2.990 15  13.6    5.26       
FeI  4872.14 2.88 -0.570 15  52.2    5.06       
FeI  4891.49 2.85 -0.110 15  72.3    4.89       
FeI  4903.31 2.88 -0.890 18  31.5    5.03       
FeI  4918.99 2.86 -0.340 15  59.2    4.92       
FeI  4924.77 2.28 -2.110 15  10.0    5.04       
FeI  4938.81 2.88 -1.080 15  23.3    5.05       
FeI  4939.69 0.86 -3.250 15  24.6    5.16       
FeI  4966.09 3.33 -0.790 17  18.6    5.10       
FeI  5001.86 3.88 -0.010 18  23.9    5.01       
FeI  5002.79 3.40 -1.460 18   6.0    5.29       
FeI  5005.71 3.88 -0.120 18  20.7    5.04       
FeI  5006.12 2.83 -0.620 15  53.0    5.07       
FeI  5014.94 3.94 -0.180 17  14.2    4.96       
FeI  5049.82 2.28 -1.360 15  45.3    5.12       
FeI  5051.63 0.92 -2.760 15  48.1    5.15       
FeI  5068.77 2.94 -1.040 15  24.8    5.10       
FeI  5079.22 2.20 -2.100 15  18.0    5.23       
FeI  5083.34 0.96 -2.840 15  38.4    5.11       
FeI  5127.36 0.92 -3.250 15  29.6    5.32       
FeI  5131.47 2.22 -2.520 15   7.6    5.25       
FeI  5141.74 2.42 -2.240 15   7.1    5.14       
FeI  5150.84 0.99 -3.040 15  28.3    5.15       
FeI  5151.91 1.01 -3.320 15  16.6    5.17       
FeI  5166.28 0.00 -4.120 15  26.9    5.16       
FeI  5171.60 1.49 -1.720 15  70.6    5.04       
FeI  5198.71 2.22 -2.090 15  14.2    5.12  0.16 
FeI  5202.34 2.18 -1.870 15  30.5    5.26       
FeI  5215.18 3.27 -0.860 17  16.9    5.05       
FeI  5216.27 1.61 -2.080 15  41.8    5.08  0.22 
FeI  5217.39 3.21 -1.070 17  14.9    5.13       
FeI  5225.53 0.11 -4.760 15   6.1    5.19       
FeI  5232.94 2.94 -0.060 15  75.7    4.97  0.19 
FeI  5242.49 3.63 -0.830 16   9.3    5.09  0.18 
FeI  5253.46 3.28 -1.580 17   4.9    5.19       
FeI  5263.31 3.27 -0.870 17  18.5    5.10       
FeI  5266.56 3.00 -0.380 15  54.7    5.02       
FeI  5281.79 3.04 -0.830 15  29.9    5.09  0.19 
FeI  5283.62 3.24 -0.450 17  40.6    5.11       
FeI  5307.36 1.61 -2.910 15  11.5    5.19       
FeI  5324.18 3.21 -0.110 18  56.4    4.99       
FeI  5332.90 1.56 -2.780 15  15.8    5.17       
FeI  5341.02 1.61 -1.950 15  55.9    5.16       
FeI  5364.87 4.45  0.230 15  17.3    5.16       
FeI  5365.40 3.57 -1.020 15   4.7    4.90       
FeI  5367.47 4.42  0.440 15  23.0    5.07       
FeI  5369.96 4.37  0.540 15  26.9    5.01       
FeI  5383.37 4.31  0.640 15  34.2    4.99  0.25 
FeI  5397.13 0.92 -1.980 15  96.8    5.15       
FeI  5405.77 0.99 -1.850 15  99.3    5.14       
FeI  5410.91 4.47  0.400 15  18.5    5.04       
FeI  5415.20 4.39  0.640 15  31.5    5.02       
FeI  5434.52 1.01 -2.130 15  84.8    5.18  0.18 
FeI  5473.90 4.15 -0.720 18   2.1    4.82       
FeI  5501.47 0.96 -3.050 15  34.8    5.24       
FeI  5506.78 0.99 -2.790 15  46.6    5.20       
FeI  5554.90 4.55 -0.270 18   4.4    5.10       
FeI  5569.62 3.42 -0.520 17  27.3    5.10       
FeI  5586.76 3.37 -0.110 17  51.0    5.06  0.23 
FeI  5624.54 3.42 -0.760 17  19.2    5.15       
FeI  5662.52 4.18 -0.410 17   6.6    5.05  0.18 
FeI  5701.54 2.56 -2.140 15   4.6    4.96       
FeI  5753.12 4.26 -0.620 17   3.8    5.09       
FeI  6003.01 3.88 -1.100 18   3.4    5.13       
FeI  6065.48 2.61 -1.410 15  23.6    5.06  0.18 
FeI  6136.61 2.45 -1.410 15  37.6    5.17       
FeI  6137.69 2.59 -1.350 15  30.6    5.13       
FeI  6191.56 2.43 -1.420 15  37.3    5.15       
FeI  6213.43 2.22 -2.480 15   6.7    5.10       
FeI  6219.28 2.20 -2.450 15   8.8    5.18  0.18 
FeI  6230.72 2.56 -1.280 15  38.9    5.17       
FeI  6246.32 3.60 -0.770 17  11.2    5.05       
FeI  6252.56 2.40 -1.770 15  26.3    5.26  0.21 
FeI  6265.13 2.18 -2.540 15   8.6    5.23  0.18 
FeI  6297.79 2.22 -2.640 15   3.4    4.95       
FeI  6301.50 3.65 -0.710 17  12.3    5.09       
FeI  6336.82 3.69 -0.850 17   9.5    5.14       
FeI  6393.60 2.43 -1.580 15  29.6    5.16       
FeI  6408.02 3.69 -0.990 17   5.6    5.04       
FeI  6411.65 3.65 -0.590 17  14.9    5.06       
FeI  6421.35 2.28 -2.010 15  19.7    5.21       
FeI  6430.85 2.18 -1.950 15  25.2    5.18  0.19 
FeI  6592.91 2.73 -1.470 15  17.8    5.08       
FeI  6593.87 2.43 -2.370 15   6.2    5.16  0.18 
FeI  6609.11 2.56 -2.660 15   2.7    5.21       
FeI  6677.99 2.69 -1.420 15  26.9    5.21       
FeI  6750.15 2.42 -2.580 15   3.3    5.07       
FeI  6855.16 4.56 -0.490 17   2.6    5.06       
FeI  7495.07 4.22 -0.100 18  14.4    5.10       
FeI  7511.02 4.18  0.120 17  26.1    5.15       
FeII 4491.41 2.86 -2.710 19  35.1    5.27       
FeII 4508.28 2.86 -2.420 20  54.6    5.29       
FeII 4620.52 2.83 -3.210 19  11.8    5.14       
FeII 5197.58 3.23 -2.220 19  53.1    5.41       
FeII 5234.63 3.22 -2.180 19  44.3    5.23       
FeII 5276.00 3.20 -2.010 19  58.5    5.25       
FeII 5325.55 3.22 -3.160 19   8.3    5.30       
FeII 5425.26 3.20 -3.220 19   4.5    5.05       
FeII 6432.68 2.89 -3.570 19   6.1    5.18       
FeII 6516.08 2.89 -3.310 19  11.6    5.22       
FeII 7711.72 3.90 -2.500 19  11.2    5.39       
CoI  3395.37 0.58 -0.490 21          2.59       
CoI  3409.18 0.51 -0.220 21          2.67       
CoI  3412.63 0.00 -0.710 21          2.64       
CoI  3449.17 0.58 -0.120 21          2.43       
CoI  3449.44 0.43 -0.480 21          2.65       
CoI  3564.95 0.58 -0.960 21          2.70       
CoI  5483.35 1.71 -1.500 21          2.92       
NiI  4604.99 3.48 -0.240 22   5.7    3.82       
NiI  4648.65 3.42 -0.090 22  10.3    3.88       
NiI  4756.52 3.48 -0.270 22   7.8    3.99       
NiI  4904.41 3.54 -0.170  3  10.7    4.09       
NiI  4980.17 3.60  0.070 22  12.0    3.96       
NiI  5017.58 3.54 -0.030 22   6.8    3.73       
NiI  5080.53 3.65  0.320 22  12.8    3.79       
NiI  5081.11 3.85  0.300  3  10.3    3.91       
NiI  5084.08 3.68  0.030  3   9.0    3.94       
NiI  5115.40 3.83 -0.110  3   3.4    3.79       
NiI  6643.63 1.68 -2.220 22   6.1    3.90       
NiI  6767.77 1.83 -2.140 22   5.7    3.94       
CuI  3273.95 0.00 -0.350 23          0.58  0.40 
ZnI  4722.16 4.03 -0.370 24  15.7    2.60       
ZnI  4810.54 4.08 -0.150 24  15.9    2.43       
GeI  3269.49 0.88 -1.080 25       <  2.40       
RbI  7800.27 0.00  0.140 26       <  2.20       
SrII 4161.80 2.94 -0.470  3          1.85       
SrII 4215.52 0.00 -0.170  3          1.72       
YII  4682.32 0.41 -1.730 27          1.41       
YII  4883.68 1.08  0.190 27          0.99       
YII  4900.12 1.03  0.030 27          1.05       
YII  4982.13 1.03 -1.320 27          1.20       
YII  5087.42 1.08 -0.160 27          1.09       
YII  5119.11 0.99 -1.330 27          1.20       
YII  5123.21 0.99 -0.790 27          1.10       
YII  5200.41 0.99 -0.470 27          1.04       
YII  5205.72 1.03 -0.280 27          1.04       
YII  5289.82 1.03 -1.680 27          1.14       
YII  5402.77 1.84 -0.310 27          1.03       
YII  5473.38 1.74 -0.780 27          1.06       
YII  5480.73 1.72 -0.850 27          1.09       
YII  5509.89 0.99 -1.310 27          1.47       
YII  5521.56 1.74 -0.940 27          1.04       
YII  5544.61 1.74 -0.830 27          0.99       
YII  5546.01 1.74 -0.820 27          1.27       
YII  5662.92 1.94  0.340 27          1.13       
YII  5728.89 1.84 -1.150 27          1.27       
YII  6613.73 1.75 -0.830 27          0.97       
YII  6795.34 1.74 -1.030 27          1.03       
YII  7450.28 1.75 -1.440 27          1.30       
YII  7881.88 1.84 -0.600 27          1.20       
ZrII 3404.83 0.36 -0.490 28          1.51       
ZrII 4317.31 0.71 -1.450 28          1.96       
ZrII 4359.73 1.24 -0.510 28          1.82       
ZrII 4440.45 1.21 -1.040 28          1.92       
ZrII 4442.99 1.49 -0.420 28          1.93       
ZrII 4457.41 1.18 -1.220 28          1.94       
ZrII 4496.96 0.71 -0.890 28          1.81       
ZrII 4613.95 0.97 -1.540 28          1.93       
ZrII 5112.27 1.66 -0.850 28          1.99       
NbII 3412.93 0.90 -0.500 29          0.85       
NbII 3489.09 0.98 -1.080 29          0.91       
NbII 3740.72 1.62 -0.310 29          0.93       
MoI  3864.10 0.00 -0.010  3          1.30       
MoI  5506.49 1.34  0.060  3          1.37       
RuI  3436.74 0.15  0.150 30          1.49       
RuI  3742.28 0.34 -0.180 30          1.57       
RuI  3798.90 0.15 -0.040 30          1.68       
RuI  3799.35 0.00  0.020 30          1.61       
RhI  3434.89 0.00  0.450 31          0.89       
RhI  3470.66 0.43 -0.220 31          1.24       
RhI  3692.36 0.00  0.180 31          0.85       
PdI  3404.58 0.81  0.320 32          1.01       
PdI  3460.74 0.81 -0.420 32          1.20       
PdI  3516.94 0.96 -0.240 32          1.24       
AgI  3382.89 0.00 -0.330 33          0.50       
BaII 4166.00 2.72 -0.430 34          1.52       
BaII 4524.93 2.51 -0.390 34          1.58       
BaII 4554.03 0.00  0.140 34          1.82       
BaII 5853.68 0.60 -0.910 34          1.55       
BaII 6141.71 0.70 -0.030 34          1.79       
BaII 6496.90 0.60 -0.410 34          1.92       
LaII 4526.11 0.77 -0.590 35          0.81       
LaII 4558.46 0.32 -0.970 35          0.78       
LaII 4574.86 0.17 -1.080 35          0.87       
LaII 4605.78 0.71 -1.180 35          0.95       
LaII 4662.50 0.00 -1.240 35          0.93       
LaII 4716.44 0.77 -1.210 35          0.84       
LaII 4740.28 0.13 -1.110 35          0.91       
LaII 4748.73 0.93 -0.540 35          0.79       
LaII 4920.98 0.13 -0.580 35          0.82       
LaII 4921.78 0.24 -0.450 35          0.80       
LaII 4986.82 0.17 -1.300 35          0.92       
LaII 5114.56 0.24 -1.030 35          0.93       
LaII 5122.99 0.32 -0.910 35          0.95       
LaII 5156.73 0.13 -1.850 35          0.96       
LaII 5163.61 0.24 -1.810 35          0.98       
LaII 5290.82 0.00 -1.650 35          0.73       
LaII 5301.97 0.40 -0.940 35          0.69       
LaII 5303.53 0.32 -1.350 35          0.89       
LaII 5482.27 0.00 -2.230 35          0.90       
LaII 5797.57 0.24 -1.360 35          0.84       
LaII 5805.77 0.13 -1.560 35          0.95       
LaII 5863.69 0.93 -1.370 35          0.83       
LaII 6262.29 0.40 -1.220 35          0.91       
LaII 6390.48 0.32 -1.410 35          0.95       
CeII 4483.89 0.86  0.100 36          1.05       
CeII 4486.91 0.30 -0.180 36          1.03       
CeII 4539.74 0.33 -0.080 36          1.02       
CeII 4560.96 0.68 -0.260 36          1.12       
CeII 4562.36 0.48  0.210 36          1.08       
CeII 4572.28 0.68  0.220 36          1.15       
CeII 4591.12 1.11 -0.410 36          1.05       
CeII 4593.93 0.70  0.070 36          1.18       
CeII 4628.16 0.52  0.140 36          1.22       
CeII 4684.60 0.90 -0.390 36          1.05       
CeII 4773.94 0.92 -0.390 36          1.07       
CeII 4882.46 1.53  0.190 36          1.17       
CeII 5187.46 1.21  0.170 36          1.00       
CeII 5274.23 1.04  0.130 36          1.02       
CeII 5330.56 0.87 -0.400 36          1.03       
CeII 5393.39 1.10 -0.060 36          1.01       
CeII 5468.37 1.40 -0.070 36          1.02       
CeII 5512.06 1.01 -0.390 36          1.09       
CeII 6043.37 1.20 -0.480 36          1.02       
PrII 4405.83 0.55 -0.060 37          0.58       
PrII 4496.47 0.06 -0.370 37          0.57       
PrII 5135.15 0.95  0.010 38          0.46       
PrII 5173.91 0.97  0.360 37          0.45       
PrII 5219.06 0.80 -0.050 38          0.38       
PrII 5220.11 0.80  0.300 38          0.39       
PrII 5259.73 0.63  0.120 38          0.45       
PrII 5322.77 0.48 -0.120 37          0.44       
PrII 5352.40 0.48 -0.740 37          0.53       
NdII 4501.81 0.20 -0.690 39          1.16       
NdII 4506.58 0.06 -1.040 39          1.17       
NdII 4541.27 0.38 -0.740 39          1.19       
NdII 4542.60 0.74 -0.280 39          1.15       
NdII 4567.61 0.20 -1.310 39          1.17       
NdII 4645.76 0.56 -0.760 39          1.16       
NdII 4703.57 0.38 -1.000 39          1.22       
NdII 4706.54 0.00 -0.710 39          1.21       
NdII 4715.59 0.20 -0.900 39          1.15       
NdII 4763.62 0.38 -1.270 39          1.13       
NdII 4786.11 0.18 -1.410 39          1.18       
NdII 4825.48 0.18 -0.420 39          1.11       
NdII 4902.04 0.06 -1.340 39          1.22       
NdII 4914.38 0.38 -0.700 39          1.16       
NdII 4958.14 0.38 -1.240 39          1.09       
NdII 4959.12 0.06 -0.800 39          1.22       
NdII 4987.16 0.74 -0.790 39          1.18       
NdII 5063.72 0.98 -0.620 39          1.20       
NdII 5066.83 0.56 -1.430 39          1.15       
NdII 5092.79 0.38 -0.610 39          1.15       
NdII 5130.59 1.30  0.450 39          1.13       
NdII 5132.33 0.56 -0.710 39          1.14       
NdII 5165.13 0.68 -0.740 39          1.15       
NdII 5167.92 0.56 -1.180 39          1.11       
NdII 5192.61 1.14  0.270 39          1.12       
NdII 5212.36 0.20 -0.960 39          1.16       
NdII 5215.65 1.26 -0.740 39          1.16       
NdII 5234.19 0.55 -0.510 39          1.19       
NdII 5249.58 0.98  0.200 39          1.16       
NdII 5250.81 0.74 -0.720 39          1.10       
NdII 5255.51 0.20 -0.670 39          1.16       
NdII 5293.16 0.82  0.100 39          1.08       
NdII 5303.20 0.38 -1.430 39          1.16       
NdII 5306.46 0.86 -0.970 39          1.15       
NdII 5311.45 0.98 -0.420 39          1.13       
NdII 5319.81 0.55 -0.140 39          1.14       
NdII 5356.97 1.26 -0.280 39          1.16       
NdII 5371.93 1.41  0.000 39          1.12       
NdII 5431.52 1.12 -0.470 39          1.15       
NdII 5485.70 1.26 -0.120 39          1.12       
NdII 5688.52 0.98 -0.310 39          1.14       
NdII 5740.86 1.16 -0.530 39          1.12       
NdII 5811.57 0.86 -0.860 39          1.15       
SmII 4499.48 0.25 -0.870 40          0.82       
SmII 4511.83 0.18 -0.820 40          0.88       
SmII 4523.91 0.43 -0.390 40          0.97       
SmII 4536.51 0.10 -1.280 40          0.92       
SmII 4537.94 0.48 -0.480 40          0.90       
SmII 4540.18 0.28 -1.280 40          0.98       
SmII 4542.05 0.25 -1.040 40          0.89       
SmII 4552.65 0.25 -0.820 40          0.91       
SmII 4566.20 0.33 -0.590 40          0.94       
SmII 4577.69 0.25 -0.650 40          0.90       
SmII 4584.83 0.43 -0.650 40          0.94       
SmII 4591.82 0.18 -1.120 40          0.95       
SmII 4593.55 0.38 -0.830 40          0.99       
SmII 4604.17 0.04 -1.390 40          0.92       
SmII 4615.44 0.54 -0.690 40          0.93       
SmII 4615.68 0.19 -0.840 40          0.96       
SmII 4642.23 0.38 -0.460 40          0.96       
SmII 4646.68 0.28 -1.030 40          1.00       
SmII 4648.16 0.00 -1.510 40          0.96       
SmII 4669.39 0.10 -0.600 40          0.83       
SmII 4669.64 0.28 -0.530 40          0.94       
SmII 4674.59 0.18 -0.560 40          0.97       
SmII 4676.90 0.04 -0.870 40          0.95       
SmII 4687.18 0.04 -1.150 40          0.96       
SmII 4693.63 0.18 -1.480 40          0.93       
SmII 4704.40 0.00 -0.860 40          0.94       
SmII 4713.07 0.54 -0.800 40          0.92       
SmII 4715.27 0.10 -1.460 40          0.99       
SmII 4719.85 0.04 -1.240 40          1.03       
SmII 4745.67 0.10 -0.930 40          0.94       
SmII 4774.14 0.18 -1.610 40          0.99       
SmII 4791.58 0.10 -1.440 40          0.97       
SmII 4844.21 0.28 -0.890 40          0.90       
SmII 4913.26 0.66 -0.930 40          0.95       
SmII 4948.63 0.54 -0.950 40          0.92       
SmII 5052.75 1.37 -0.160 40          0.88       
SmII 5103.08 1.16 -0.350 40          0.80       
SmII 5104.47 1.00 -0.650 40          0.86       
EuII 4129.72 0.00  0.220 41          0.76       
EuII 5818.75 1.23 -1.250 41          0.95       
EuII 6049.51 1.28 -0.800 41          0.75       
EuII 6173.03 1.32 -0.860 41          0.69       
EuII 6437.64 1.32 -0.320 41          0.76       
EuII 6645.10 1.38  0.120 41          0.79       
EuII 7077.09 1.25 -0.720 41          0.75       
EuII 7217.56 1.23 -0.350 41          0.71       
EuII 7370.22 1.32 -0.290 41          0.75       
EuII 7426.57 1.28 -0.670 41          0.79       
GdII 3313.73 0.42 -0.600 42          1.34       
GdII 3331.39 0.00 -0.280 42          1.00       
GdII 3360.71 0.03 -0.540 42          1.26       
GdII 3362.24 0.08  0.420 42          1.05       
GdII 3399.99 0.35 -0.510 42          1.11       
GdII 3418.73 0.00 -0.360 42          0.96       
GdII 3424.60 0.35 -0.340 42          1.09       
GdII 3439.21 0.38  0.080 42          0.82       
GdII 3439.99 0.24  0.210 42          0.87       
GdII 3451.24 0.38 -0.250 42          1.13       
GdII 3467.27 0.42  0.090 42          1.01       
GdII 3473.22 0.03 -0.370 42          0.95       
GdII 3481.80 0.49  0.120 42          1.01       
GdII 3482.61 0.43 -0.470 42          1.02       
GdII 3491.96 0.00 -0.530 42          1.05       
GdII 3557.06 0.60  0.050 42          0.98       
GdII 3558.48 0.60 -0.560 42          1.24       
GdII 4316.05 0.66 -0.450 42          1.21       
GdII 4316.27 1.16 -0.760 42          1.20       
GdII 4419.03 0.49 -0.700 42          1.24       
GdII 4438.25 0.66 -0.820 42          1.24       
GdII 4483.33 1.06 -0.420 42          1.24       
GdII 4498.29 0.43 -1.080 42          1.17       
GdII 4506.34 0.50 -1.030 42          1.16       
GdII 4521.29 0.56 -1.490 42          1.27       
GdII 4522.84 1.42 -0.310 42          1.38       
GdII 4581.09 0.66 -1.230 42          1.14       
GdII 4597.91 0.60 -0.830 42          1.12       
GdII 4601.06 0.56 -0.800 42          1.08       
GdII 4732.61 1.10 -0.540 42          1.05       
GdII 5092.25 1.72 -0.230 42          1.15       
GdII 5733.85 1.37 -0.650 42          1.15       
GdII 6752.65 2.32 -0.290 42          1.08       
GdII 7846.36 2.79  0.180 42          1.29       
TbII 3472.80 0.13 -0.090 43          0.20       
TbII 3568.51 0.00  0.360 43          0.25       
TbII 3702.85 0.13  0.440 43          0.36       
TbII 3874.17 0.00  0.270 43          0.33       
TbII 4002.57 0.64  0.100 43          0.36       
DyII 3407.80 0.00  0.180 44          0.98       
DyII 3413.78 0.10 -0.520 44          1.20       
DyII 3434.37 0.00 -0.450 44          1.24       
DyII 3456.56 0.59 -0.110 44          1.09       
DyII 3460.97 0.00 -0.070 44          1.33       
DyII 3531.71 0.00  0.770 44          1.03       
DyII 3534.96 0.10 -0.040 44          1.34       
DyII 3536.02 0.54  0.530 44          1.37       
DyII 3538.52 0.00 -0.020 44          1.50       
DyII 3546.83 0.10 -0.550 44          1.11       
DyII 3550.22 0.59  0.270 44          1.21       
DyII 3563.15 0.10 -0.360 44          1.19       
DyII 4449.70 0.00 -1.030 44          1.31       
DyII 4620.04 0.10 -1.930 44          1.37       
DyII 5169.69 0.10 -1.950 44          1.33       
HoII 3398.94 0.00  0.410 45          0.48       
HoII 3416.44 0.08  0.260 45          0.27       
HoII 3453.11 0.08  0.010 45          0.51       
HoII 3456.01 0.00  0.760 45          0.48       
HoII 3484.83 0.08  0.280 45          0.37       
HoII 3796.73 0.00  0.160 45          0.51       
HoII 3810.71 0.00  0.190 45          0.50       
HoII 4045.45 0.00 -0.050 45          0.54       
ErII 3364.08 0.06 -0.420 46          1.04       
ErII 3376.09 0.89 -0.790 46          0.97       
ErII 3448.07 0.67 -0.850 46          0.85       
ErII 3469.72 1.40 -0.090 46          1.13       
ErII 3486.82 0.67 -0.650 46          1.07       
ErII 3499.10 0.06  0.290 46          1.24       
ErII 3633.54 0.00 -0.530 46          0.94       
ErII 3692.65 0.06  0.280 46          1.00       
ErII 3729.52 0.00 -0.590 46          1.12       
ErII 3781.01 0.67 -0.660 46          0.86       
ErII 3797.06 0.06 -1.030 46          1.09       
TmII 3397.50 0.00 -0.750 47          0.10       
TmII 3453.67 0.03 -0.370 47         -0.03       
TmII 3462.20 0.00  0.030 47          0.00       
TmII 3700.26 0.03 -0.380 47          0.11       
TmII 3701.36 0.00 -0.540 47          0.17       
TmII 3795.76 0.03 -0.230 47          0.05       
TmII 3848.02 0.00 -0.140 47          0.21       
TmII 3996.51 0.00 -1.200 47          0.27       
TmII 4242.15 0.03 -0.950 47          0.21       
YbII 3694.19 0.00 -0.300 48          1.02       
LuII 5476.68 1.76 -0.320 49          0.25       
LuII 5983.89 1.46 -1.160 49          0.45       
LuII 6221.86 1.54 -0.760 49          0.39       
LuII 6463.11 1.46 -1.010 49          0.36       
HfII 3399.79 0.00 -0.570 50          0.93       
HfII 3505.22 1.04 -0.140 50          0.46       
HfII 3719.28 0.61 -0.810 50          0.69       
HfII 3918.09 0.45 -1.140 50          0.78       
HfII 4093.15 0.45 -1.150 50          0.70       
OsI  4135.78 0.52 -1.240 51          1.76       
OsI  4260.85 0.00 -1.430 51          1.43       
IrI  3513.65 0.00 -1.170 52          1.41       
IrI  3800.12 0.00 -1.430 52          1.49       
PtI  3301.86 0.81 -0.910 53       <  1.95       
PbI  3639.57 0.97 -0.800 54       <  1.50  0.40 
PbI  4057.81 1.32 -0.220 54       <  1.10  0.40 
ThII 3351.23 0.19 -0.600 55          0.20      
ThII 3435.98 0.00 -0.670 55          0.23      
ThII 3469.92 0.51 -0.129 55          0.24      
ThII 3539.59 0.00 -0.542 55          0.04      
ThII 4019.13 0.00 -0.230 55          0.27      
ThII 4086.52 0.00 -0.930 55          0.26      
ThII 4094.75 0.00 -0.880 55          0.29      
ThII 5989.04 0.19 -1.414 55          0.22      
UII  3550.82 0.00 -0.780 56       < -0.10      
UII  3859.57 0.04 -0.070 56         -0.74      
UII  4050.04 0.00 -0.710 56       <  0.50      
UII  4090.13 0.22 -0.180 56       < -0.40      
UII  4241.66 0.57 -0.100 56       < -0.20      
UII  4341.68 0.04 -0.700 56       <  0.10      
UII  4627.08 0.57 -0.590 56       <  0.10      
UII  4731.59 0.57 -0.900 56       <  0.40      

